Transfer Learning for Individualized Treatment Rules: Application to Sepsis Patients Data from eICU-CRD and MIMIC-III Databases

Modern precision medicine aims to utilize real-world data to provide the best treatment for an individual patient. An individualized treatment rule (ITR) maps each patient's characteristics to a recommended treatment scheme that maximizes the expected outcome of the patient. A challenge precision medicine faces is population heterogeneity, as studies on treatment effects are often conducted on source populations that differ from the populations of interest in terms of the distribution of patient characteristics. Our research goal is to explore a transfer learning algorithm that aims to address the population heterogeneity problem and obtain targeted, optimal, and interpretable ITRs. The algorithm incorporates a calibrated augmented inverse probability weighting (CAIPW) estimator for the average treatment effect (ATE) and employs value function maximization for the target population using Genetic Algorithm (GA) to produce our desired ITR. To demonstrate its practical utility, we apply this transfer learning algorithm to two large medical databases, Electronic Intensive Care Unit Collaborative Research Database (eICU-CRD) and Medical Information Mart for Intensive Care III (MIMIC-III). We first identify the important covariates, treatment options, and outcomes of interest based on the two databases, and then estimate the optimal linear ITRs for patients with sepsis. Our research introduces and applies new techniques for data fusion to obtain data-driven ITRs that cater to patients' individual medical needs in a population of interest. By emphasizing generalizability and personalized decision-making, this methodology extends its potential application beyond medicine to fields such as marketing, technology, social sciences, and education.

==> anc/README.md <==
Supplemental Material for "Transfer Learning for Individualized Treatment Rules: Application to Sepsis Patients Data"

This file offers a brief description on the content of this folder as well as a tutorial on how to use the code files. 

Description:

"cleandata" folder contains the preprocessed data files "eicu_base.csv" and "mimic_base.csv" used in our application. "eicu_base.csv" and "mimic_base.csv" correspond to eICU-CRD and MIMIC-III respectively. 

"TLITR Functions.R" is a R script file that contains functions used in both the application and simulation study. 

"TLITR Application.Rmd" is a R markdown file that contains the code for the application results.

"TLITR Simulation Study.Rmd" is a R markdown file that contains the code for the simulation study results. 

Tutorial:

To reproduce the results shown in the Medical Application section in the manuscript, run "TLITR Application.Rmd".  The setup code chunk must be run first to load packages, data, and functions required for following code chunks. The purpose of each code chunk is labeled in the header before the code chunk. 

Before the the GA optimization, code chunks should be run sequentially. Starting from the GA optimization steps (Line 147), the code chunks do not need to be run sequentially. Options to run different number of iterations are represented in different code chunks. Customizable components (number of iterations, random seed number, starting seed number, etc.) are labeled by comments in these code chunks.  

Run code chunk "single" (Single Iteration of GA optimization for weighted ITR) with seed 866 to produce optimal weighted ITR shown in the application results. 

To reproduce the results shown in the Simulation Study section in the manuscript, run "TLITR Simulation Study.Rmd". The setup code chunk must be run first to load packages and functions required. The following code chunks should be run sequentially. 



==> anc/TLITR_Application.Rmd <==
---
title: "Linear ITR: Application"
author: "Andong Wang"
date: "4/4/2023"
output: html_document
---

```{r setup, include=FALSE}
knitr::opts_chunk$set(echo = TRUE)
library(tidyverse)
library(rgenoud)
library(foreach)
library(doParallel)
library(reshape2)
library(ggridges)
# Import cleaned and wrangled data
mimic_base <- read_csv("./cleandata/mimic_base.csv")
eicu_base <- read_csv("./cleandata/eicu_base.csv")
# Required functions to run beforehand
source("./TLITR Functions.R")
```

# Finding calibration weights

```{r getCW}
set.seed(2023)

rct <- mimic_base
rwd <- eicu_base

# remove outliers
rct <- rct %>% filter(Temp_C<50 & Temp_C>25)

# covariates matrices for both population
x_rwd <- as.matrix(rwd[,c("readmit","meanbp","temperature","respiratoryrate", 
                          "sodium","glucose","bun","creatinine","bilirubin",
                          "albumin","wbc", "admissionweight","age"
                          )])
x_rct <- as.matrix(rct[,c("re_admission","MeanBP","Temp_C", "RR",
                      "Sodium", "Glucose","BUN", "Creatinine","Total_bili",
                      "Albumin","WBC_count","Weight_kg","age"
                      )])

# Obtain calibration weights
mu_g0 <- apply(x_rwd, MARGIN = 2, FUN = mean)

lamFun <- function(lam, moments, moments.bar){ ## vector lam and x
  qi <- (exp(moments%*%lam)/sum(exp(moments%*%lam)))[,1]
  colSums(qi*moments) - moments.bar
}

res = nleqslv::searchZeros(matrix(rnorm(length(mu_g0)*10,0, 0.02),nrow = 10),
                                lamFun, moments = x_rct, moments.bar = mu_g0)
lam.hat <- nleqslv::searchZeros(matrix(rnorm(length(mu_g0)*10,0, 0.02),nrow = 10),
                                lamFun, moments = x_rct, moments.bar = mu_g0)$x[1,]

wts <- exp(x_rct%*%lam.hat)/sum(exp(x_rct%*%lam.hat))
```

# Density Plots to show heterogeneity

```{r ridge}
df_x_rct <- x_rct %>%
  as.data.frame() %>%
  mutate(Population="Source: MIMIC-III")
colnames(df_x_rct) <- c("Re-admission", "Mean Blood Pressure", "Body Temperature", "Respiratory Rate", "Sodium", "Glucose", "Blood Urea Nitrogen", "Creatinine", "Bilirubin", "Albumin", "WBC Count", "Weight", "Age", "Population")

df_x_rwd <- x_rwd %>%
  as.data.frame() %>%
  mutate(Population="Target: eICU-CRD")
colnames(df_x_rwd) <- c("Re-admission", "Mean Blood Pressure", "Body Temperature", "Respiratory Rate", "Sodium", "Glucose", "Blood Urea Nitrogen", "Creatinine", "Bilirubin", "Albumin", "WBC Count", "Weight", "Age", "Population")

df_ridge <- rbind(df_x_rct, df_x_rwd) %>%
  select(-"Re-admission")

long_data <- melt(df_ridge, id.vars = "Population", variable.name = "Feature", value.name = "Value")
long_data$Population <- factor(long_data$Population, levels = c("Target: eICU-CRD", "Source: MIMIC-III"))

p3 <- ggplot(long_data, aes(x = Value, fill = Population)) +
  geom_density(alpha = 0.5) +
  facet_wrap(~ Feature, scales = "free") +  # Create a panel for each feature
  labs(title = "Density Plots for Numerical Covariates",
       x = "Value",
       y = "Density") +
  theme_minimal() +
  theme(legend.position = "bottom")
p3
```


# Estimate values for propensity score model component of the value function

```{r prop-score}
# toc stands for treatment, outcome, and covariates
rct_toc <- as.data.frame(cbind(
  treatment = rct$mechvent, outcome = 1-rct$death, x_rct)) # outcome is survival rate, so we can maximize it
prop_model <- glm(formula = treatment ~ .-outcome, data = rct_toc, family = binomial)
summary(prop_model)
prop_scores <- prop_model$fitted.values # checking propensity score
rct_toc <- rct_toc %>% mutate(PS = prop_scores)
pred_prop <- predict(prop_model, newdata = rct_toc, type="response")
```

# Estimate values for outcome regression model component of the value function

```{r or-est}
OR_model1 <-
  lm(formula = outcome ~ .-treatment,
     data = rct_toc %>% filter(treatment == 1))
summary(OR_model1)

OR_model0 <-
  lm(formula = outcome ~ .-treatment,
     data = rct_toc %>% filter(treatment == 0))
summary(OR_model0)

#### Predict using lm
pred_OR1 <- predict(OR_model1, newdata = rct_toc)
pred_OR0 <- predict(OR_model0, newdata = rct_toc)
rct_toc <- cbind(rct_toc, pred_OR1, pred_OR0)
OR_est <- mean(rct_toc$pred_OR1) - mean(rct_toc$pred_OR0)
```

# Define the value function 

```{r value-func}
value_weighted_AIPW <- function(eta) {
  reg <- (Xd%*%eta>0)*1
  Qd <- pred_OR1 * reg + pred_OR0 * (1-reg)
  Cd <- reg == Assignment
  pid <- pred_prop * reg + p0 * (1-reg)
  value <- Cd * Y / pid - (Cd - pid) / pid * Qd
  return(sum(weights*value))
}
```

# Define global variables for value function 

```{r def-variables}
Xd <- cbind(intercept = 1, x_rct)
Assignment <- rct_toc$treatment
Y <- rct_toc$outcome
p0 <- 1-pred_prop
```


# Multiple iterations of GA optimization for unweighted ITR

```{r uwga}
# Customizable: Number of iterations of GA
n_iter <- 300

# Set up parameters and variables for data collection
wts0 <- rep(1/nrow(x_rct), nrow(x_rct))
weights <- wts0
value_uw <- rep(0,n_iter)
itr_uw <- matrix(0, nrow = n_iter, ncol = n_var)

start_time <- Sys.time()
for (i in 1:n_iter) {
  seed <- 100+i
  set.seed(seed)
  print(paste0("Iteration: ", i, "; Seed: ", seed))
  dom <- matrix(c(rep(-1,n_var),rep(1,n_var)),n_var,2)
  result_opt <- genoud(fn=value_weighted_AIPW,nvars=n_var,max=TRUE,pop.size=3000,
                       starting.values=rep(0,n_var),Domains=dom,optim.method="Nelder-Mead")
  itr_uw[i,] <- result_opt$par 
  value_uw[i] <- result_opt$value
}
end_time <- Sys.time()
end_time - start_time
```

# Evaluate unweighted ITRs and select one with the highest value

```{r eval-itrs}
weights <- wts
for (i in 1:n_iter) {
  value_uw[i] <- value_weighted_AIPW(itr_uw[i,])
}
iter_uw_opt <- which(value_uw == max(value_uw)); iter_uw_opt
itr_uw_opt <- itr_uw[iter_uw_opt,]; itr_uw_opt
value_uw_opt <- value_uw[iter_uw_opt[1]]; value_uw_opt
# seed 48 produces the highest valued unweighted ITR out of seed 1~100: 0.7220347
# seed 202 produces the highest valued unweighted ITR out of seed 101~400: 0.7222514
```

# Multiple iterations of GA optimization for weighted ITR

```{r wga}
# Customizable: Number of iterations of GA
n_iter <- 100

# Set up parameters and variables for data collection
weights <- wts
n_var <- ncol(x_rct)+1
value_w <- rep(0,n_iter)
itr_w <- matrix(0, nrow = n_iter, ncol = n_var)

start_time <- Sys.time()
for (i in 1:n_iter) {
  seed <- i
  set.seed(seed)
  print(paste0("Iteration: ", i, "; Seed: ", seed))
  dom <- matrix(c(rep(-1,n_var),rep(1,n_var)),n_var,2)
  result_opt <- genoud(fn=value_weighted_AIPW,nvars=n_var,max=TRUE,pop.size=3000,
                       starting.values=rep(0,n_var),Domains=dom,optim.method="Nelder-Mead")
  itr_w[i,] <- result_opt$par
  value_w[i] <- result_opt$value
}
end_time <- Sys.time()
time_diff_w <- end_time - start_time
```

# Inspect values and select the weighted ITR with the highest value

```{r inspect}
iter_w_opt <- which(value_w == max(value_w)); 
itr_w_opt <- itr_w[iter_w_opt,]; itr_w_opt
value_w_opt <- value_w[iter_w_opt[1]]; value_w_opt
```

# 300 iterations of GA optimization for weighted ITR

```{r 300}
# Customizable: the seed number that 300 iterations start with
starting_seed <- 700

# Set up parameters and variables for data collection
weights <- wts
n_var <- ncol(x_rct)+1
n_iter <- 300
value300 <- 0
itr300 <- rep(0, n_var)
seed_opt <- 0

start_time <- Sys.time()
for (i in 1:n_iter) {
  seed <- starting_seed+i
  set.seed(seed)
  print(paste0("Iteration: ", i, "; Seed: ", seed))
  dom <- matrix(c(rep(-1,n_var),rep(1,n_var)),n_var,2)
  result_opt <- genoud(fn=value_weighted_AIPW,nvars=n_var,max=TRUE,pop.size=3000,
                       starting.values=rep(0,n_var),Domains=dom,optim.method="Nelder-Mead")
  if (result_opt$value > value300) {
    value300 <- result_opt$value
    itr300 <- result_opt$par
    seed_opt <- seed
  }
}
end_time <- Sys.time()
end_time-start_time
# 300 iterations takes roughly 30 minutes to run on my personal laptop.

# seed 15 produces the highest valued weighted ITR out of seed 1~100: 0.7595422
# seed 114 produces the highest valued weighted ITR out of seed 101~400: 0.7595471
# seed 588 produces the highest valued weighted ITR out of seed 401~700: 0.7612141
# seed 866 produces the highest valued weighted ITR out of seed 701~1000: 0.7615876
```

# Single Iteration of GA optimization for weighted ITR

```{r single}
# Customizable: Seed number for the single iteration of GA
seed <- 866

# Set up parameters and variables for data collection
weights <- wts
set.seed(seed)
print(paste0("Iteration: ", i, "; Seed: ", seed))
dom <- matrix(c(rep(-1, n_var), rep(1, n_var)), n_var, 2)
result_opt <-
  genoud(
    fn = value_weighted_AIPW,
    nvars = n_var,
    max = TRUE,
    pop.size = 3000,
    starting.values = rep(0, n_var),
    Domains = dom,
    optim.method = "Nelder-Mead"
  )

itr_w_opt <- result_opt$par
value_w_opt <- result_opt$value
```

# Rescale covariates to adjust coefficients, visualize coefficients, select important covariates based on the magnitude of coefficients of the optimal ITR.

```{r coef-adj}
x_rct_sd <- apply(x_rct, 2, sd)
coef_adj <- itr_w_opt * c(1,x_rct_sd)
var_label <- c("Intercept", "Re-admission", "Mean Blood Pressure", "Body Temperature", "Respiratory Rate", "Sodium", "Glucose", "Blood Urea Nitrogen", "Creatinine", "Bilirubin", "Albumin", "WBC Count", "Weight", "Age")
df_plot <- data.frame(Covariate = var_label, AdjustedCoefficient = coef_adj, Coefficient = itr_w_opt)
df_plot <- df_plot %>% 
  mutate(Sign = as.factor(sign(AdjustedCoefficient)))
df_plot$AdjustedCoefficient <- abs(df_plot$AdjustedCoefficient)
df_plot <- df_plot %>% 
  arrange(desc(AdjustedCoefficient)) 
  # filter(Coefficient > 1)
p4 <- ggplot(data=df_plot, aes(x = reorder(Covariate, -AdjustedCoefficient), 
                         y = AdjustedCoefficient, 
                         fill = Sign)) +
  geom_bar(stat = "identity") +
  geom_text(aes(label = round(AdjustedCoefficient,2)), vjust=-0.5) +
  scale_y_continuous(breaks = seq(0,30,5),limits = c(0,30)) +
  ggtitle("Compare Covariates' Coefficients in the Optimal ITR") +
  xlab("Patient Covariates") +
  theme(
    axis.text.x = element_text(angle = 90)
  )
p4
```

# Optimal ITR result

$$

-0.39327497\cdot Glucose + 0.65068207\cdot Blood Urea Nitrogen + 0.62822781\cdot Age  -0.24842725\cdot Weight + 0.43325392\cdot Mean Blood Pressure -0.47377776\cdot WBC Count + 0.87998515\cdot Respiratory Rate + 0.88298164\cdot Bilirubin  -0.62201393\cdot Sodium  -0.05645087\cdot Creatinine -0.76444845\cdot Re-admission + 0.55447353\cdot Body Temperature + 0.36333257\cdot Albumin + 0.16342131 > 0

$$



==> anc/TLITR_Functions.R <==
# Transfer Learning for Individualized Treatment Rules Functions #

## A. Computing linear rule (eta)

phi_su <- function(s, u) {
  phis <- (s-u)**2
  phis[u >= s] <- 0 
  phis[u < s-1] <- (2*s-2*u-1)[u < s-1]
  return(phis)
}

phi_0_grad <- function(u) {
  phis <- 2*u
  phis[u >= 0] <- 0
  phis[u < -1] <- -2
  return(phis)
}

smooth.ramp.loss <- function(eta, betas, x.in.rct, y.star.hat.in.rct, w.tilde) {
  f <- x.in.rct %*% as.matrix(eta, ncol=1)
  u <- (2*as.numeric(y.star.hat.in.rct > 0) - 1) * f
  cav <- sum(betas*u)
  cvx <- sum(phi_su(1, u) * abs(y.star.hat.in.rct) * w.tilde)
  return(cvx+cav)
}

cal_betas <- function(y.star.hat.in.rct, u, w.tilde) {
  betas <- - phi_0_grad(u) * abs(y.star.hat.in.rct) * w.tilde
  return(betas)
}

get_eta <- function(x.in.rct, w.tilde, y.star.hat.in.rct, eps=10^(-6), maxit=10^3) {
  # Estimate the linear rule coefficients using smooth ramp loss
  betas <- 2*abs(y.star.hat.in.rct)
  obj.t <- 0
  n <- dim(x.in.rct)[1]-1
  p <- dim(x.in.rct)[2]-1
  eta.hat <- rep(0, p+1)
  for (t in 1:maxit) {
    opt <- optim(eta.hat, smooth.ramp.loss, method = 'L-BFGS-B', control = list(maxit=10000),
                 betas=betas, x.in.rct=x.in.rct, y.star.hat.in.rct=y.star.hat.in.rct, w.tilde=w.tilde)
    eta.hat <- opt$par
    u <- (2*as.numeric(y.star.hat.in.rct > 0) - 1) * (x.in.rct %*% as.matrix(eta.hat, ncol=1))
    betas <- cal_betas(y.star.hat.in.rct, u, w.tilde)
    obj.tplus1 <- mean((phi_su(1, u) - phi_su(0, u)) * abs(y.star.hat.in.rct) * w.tilde) 
    # Uses objective function as criteria for convergence
    if (abs(obj.t - obj.tplus1) <= eps) {
      return(eta.hat)
    } else {
      obj.t <- obj.tplus1
    }
  }
  if (t==maxit) stop("Not converge within max iterations")
}

## B. Estimate contrast function value (tau)

est.contrast <- function(a.in.rct, x.in.rct, y.in.rct, meth=1, Qm=1, w.tilde=NULL) {
  # Estimate contrast function. 
  # meth: {1,2,3}, different methods of contrast value estimates, corresponding to IPW, 
  #       direct regresion and AIPW, respectively.
  if (meth==1) {
    # IPW_i
    phat <- mean(a.in.rct)
    y.star.hat.in.rct <- a.in.rct*y.in.rct/phat - (1-a.in.rct)*y.in.rct/(1-phat) # outcome adjusted
  } else if (meth==2) {
    # direct regression: Q(X_i,1) - Q(X_i,0)
    x <- x.in.rct[,-1]
    Q.reg <- Q.est(x, y.in.rct, a.in.rct, Qm, w.tilde=w.tilde)
    reg.mu0 <- Q.reg$reg.mu0
    reg.mu1 <- Q.reg$reg.mu1
    y.star.hat.in.rct <- reg.mu1 - reg.mu0
  } else if (meth==3) {
    # AIPW_i
    x <- x.in.rct[,-1]
    n <- length(a.in.rct)
    aipw_i <- v.aipw(x, y.in.rct, a.in.rct, Qm, w.tilde=w.tilde)$aipw_i
    y.star.hat.in.rct <- aipw_i
  } 
  return(y.star.hat.in.rct)
}

v.aipw <- function(x, y, A, Qm, w.tilde) {
  #phat <- mean(A) # equal propensity score for everyone, experimental data
  df <- as.data.frame(cbind(x,A))
  glm_model <- glm(formula = A ~ ., data = df, family = binomial)
  phat <- glm_model$fitted.values # different propensity score for each based on x, observational study
  n <- length(y)
  Q.reg <- Q.est(x, y, A, Qm, w.tilde)
  reg.mu0 <- Q.reg$reg.mu0
  reg.mu1 <- Q.reg$reg.mu1
  psi.aug <- y*A/phat-y*(1-A)/(1-phat)+(reg.mu1*(1-A/phat)-reg.mu0*(1-(1-A)/(1-phat)) )
  aipw <- mean(psi.aug)
  return(list(aipw=aipw, aipw_i=psi.aug))
}

library(ranger)

Q.est <- function(x, y, A, Qm, w.tilde) {
  if (Qm==1) {
    # Use random forest to est Q 
    loc.a1 <- which(A==1)
    loc.a0 <- which(A==0)
    dat <- data.frame(cbind(y, x))
    fit1 <- ranger(y~., data=dat[loc.a1,], case.weights = w.tilde[loc.a1]) 
    fit0 <- ranger(y~., data=dat[loc.a0,], case.weights = w.tilde[loc.a0])
    reg.mu1 <- predict(fit1, data = dat)$predictions
    reg.mu0 <- predict(fit0, data = dat)$predictions
  } else if (Qm==2) {
    n <- length(y)
    dat2 <- data.frame(cbind(y, x, A,  A*x))
    names(dat2)[1] <- "y"
    # Use linear model to est Q 
    lin <- glm(y ~ ., data=dat2, weights=w.tilde)
    newdf <- data.frame(x, rep(0, n), x*0)
    names(newdf) <- names(dat2)[-1]
    reg.mu0 <- predict(lin, newdata = newdf)
    newdf <-  data.frame(x, rep(1, n), x)
    names(newdf) <- names(dat2)[-1]
    reg.mu1 <- predict(lin, newdata = newdf)
  } else {
    stop("No such choice of Q function estimation methods")
  }
  return(list(reg.mu0=reg.mu0, reg.mu1=reg.mu1))
}




==> anc/TLITR_Simulation_Study.Rmd <==
---
title: "Linear ITR: Simulation"
author: "Andong Wang"
date: "2/22/2023"
output: html_document
---

```{r setup, include=FALSE}
knitr::opts_chunk$set(echo = TRUE)
library(tidyverse)
library(nleqslv)
library(rgenoud)

# Required functions to run beforehand
source("./TLITR Functions.R")
```

# Generate simulation study data for source population and target population.

```{r gendata}
set.seed(2023)

### population pool
N <- 50000

### Covariates (height and age)
height <- runif(N, min = 12, max = 84)
age <- runif(N, min = 0, max = 100)
X <- cbind(height, age)
X <- as.data.frame(X)

### RWD target population 
m <- 10000
rwd_id <- sample(1:N,m,replace = FALSE) # RWD is a random sample of population pool
rwd <- X[rwd_id,]
rwd <- as.data.frame(rwd)
colnames(rwd) <- c("Height", "Age")

### Treatment assignment for RWD
b1 <- .01
b2 <- 1
b3 <- 1
lps_true <- b1 + b2 * scale(rwd$Height) + b3 * scale(rwd$Age) # true linearized propensity score
ps_true <- 1 / (1 + exp(-lps_true)) # true propensity score 
A <- rbinom(m, 1, ps_true) # for observation data
rwd <- rwd %>% mutate(Assignment = A)

### RCT source population
temp <- X[-rwd_id,]
temp <- as.data.frame(temp)
colnames(temp) <- c("Height", "Age")
c1 <- -2.5
c2 <- 1
c3 <- 2
lss_true <- c1 + c2 * scale(temp$Height) + c3 * scale(temp$Age) # true linearized sampling score
ss_true <- 1 / (1 + exp(-lss_true)) # true sampling score 
S <- rbinom(N-m, 1, ss_true)
rct <- temp[S==1,]
n <- as.numeric(dim(rct)[1])

### Treatment assignment for RCT
A <- rbinom(n, 1, 0.5)
rct <- rct %>% mutate(Assignment = A)

### Potential Outcome (Y1 and Y0) -- Patients' health ratings
Y0_rct = 2*rct$Height - rct$Age + 100 + rnorm(n, 0, 1)
tau_rct = 2 * (rct$Height > 55 & rct$Age < 41) - 1
tau_rct = tau_rct* 7 # scale up tau (i.e. Individual Treatment Effect) to emphasize strong effect
Y1_rct = Y0_rct + tau_rct
Y_rct <- Y1_rct*rct$Assignment+Y0_rct*(1-rct$Assignment) # Observed outcome
rct <- rct %>% mutate(Y0 = Y0_rct, Y1= Y1_rct, Y=Y_rct)

Y0_rwd = 2*rwd$Height - rwd$Age + 100 + rnorm(m, 0, 1)
tau = 2 * (rwd$Height > 55 & rwd$Age < 41) - 1
tau = tau* 7 
Y1_rwd = Y0_rwd + tau
Y_rwd <- Y1_rwd*rwd$Assignment+Y0_rwd*(1-rwd$Assignment) 
rwd <- rwd %>% mutate(Y0 = Y0_rwd, Y1= Y1_rwd, Y=Y_rwd)
```

# Compute Calibration Weights

```{r cw}
Xd = cbind(1, rwd[,1:2])
Xd = as.matrix(Xd)
x_rct <- as.matrix(rct[,1:2])
x_rwd <- as.matrix(rwd[,1:2])

M2 <- c(mean(rct$Height), mean(rct$Age))
mu_g0 <- c(mean(rwd$Height), mean(rwd$Age))

lamFun <- function(lam, moments, moments.bar){ 
  qi <- (exp(moments%*%lam)/sum(exp(moments%*%lam)))[,1]
  colSums(qi*moments) - moments.bar
}

lam.hat <- nleqslv::searchZeros(matrix(rnorm(length(mu_g0)*10,0.5),nrow = 10),
                                lamFun, moments = x_rct, moments.bar = mu_g0)$x[1,]

wts <- exp(x_rct%*%lam.hat)/sum(exp(x_rct%*%lam.hat))
```

# Compute Unweighted ITR, Calibration-Weighted ITR, and True ITR for the Target Population

```{r itr}
## TRUE ITR for the RWD population
w = rep(1, m)
tau = 2 * (rwd$Height > 55 & rwd$Age < 41) - 1
tau = tau* 7
Xd = cbind(1, rwd[,1:2])
Xd = as.matrix(Xd)
eta1 = get_eta(Xd, w, tau)
eta1 = - eta1 / eta1[3]
eta1

## TRUE ITR for the RCT population (unweighted ITR for RWD)
w = rep(1, n)
tau = 2 * (rct$Height > 55 & rct$Age < 41) - 1
tau = tau* 7
Xd = cbind(1, rct[,1:2])
Xd = as.matrix(Xd)
eta0 = get_eta(Xd, w, tau)
eta0 =  - eta0 / eta0[3]
eta0

## Calibration-Weighted ITR for the RWD population
w = wts
Xd = cbind(1, rct[,1:2])
Xd = as.matrix(Xd)
# Estimating Tau
tau_hat <- est.contrast(a.in.rct = rct$Assignment, x.in.rct=Xd, y.in.rct = rct$Y, Qm = 1, meth = 3)
tau = tau_hat
eta_w = get_eta(Xd, w, tau)
eta_w = - eta_w / eta_w[3]
eta_w
```

# Plot to demonstrate effect of calibration-weighting

```{r format}
## Format data
rwd <- rwd%>% mutate(Population = 0)
rct <- rct%>% mutate(Population = 1)
df <- rbind(rwd, rct)
ITE = df$Height > 55 & df$Age < 41
df = cbind(df, ITE)
df$Assignment <- as.factor(df$Assignment)
df$Population <- as.factor(df$Population)
df$Assignment = factor(df$Assignment, levels = c(0, 1), labels = c("controlled", "treated"))
df$Population = factor(df$Population, levels = c(0, 1), labels = c("Target", "Source"))
df$ITE = factor(df$ITE, levels = c(F, T), labels = c("negative treatment effect", "positive treatment effect"))
df_samp <- df[sample(1:dim(df)[1],round(dim(df)[1]/7)),] # Thinning the population
```

```{r plot1}
## Create plot
lineseg = data.frame(x1 = c(55, 55), x2 = c(55, 84), y1 = c(0, 41), y2 = c(41, 41))

p1 <- ggplot(data = df_samp, aes(x = Height, y = Age)) + geom_point(aes(color = Population, pch = ITE), size = 1) +
  geom_abline(slope = eta1[2], intercept = eta1[1], color = "firebrick3", size = 1) +
  geom_abline(slope = eta0[2], intercept = eta0[1], color = "blue", size = 1) +
  geom_abline(slope = eta_w[2], intercept = eta_w[1], color = "purple3", size = 1) +
  geom_segment(aes(x = x1, y = y1, xend = x2, yend = y2), data = lineseg, color = "black", size = 1) +
  scale_shape_manual(values = c(4,15)) +
  scale_x_continuous(breaks = seq(12, 84, by = 12)) +
  scale_y_continuous(breaks = seq(0, 100, by = 20)) +
  ggtitle("Simulation: Unweighted vs. Weighted vs. True-Optimal ITR") +
  theme(
    legend.text = element_text(size = 14),
    legend.title = element_text(size = 14, face="bold"),
    axis.title.x = element_text(size = 14),
    axis.title.y = element_text(size = 14),
    plot.title = element_text(size = 14)) 
```

# Correct Classfication Rate Comparison

```{r CCR}
class <- cbind(rwd, ITE = 2*sign(rwd$Height > 55 & rwd$Age < 41) -1)

class$Score1 <- eta1[1] + eta1[2] * class$Height + eta1[3] * class$Age
class$CorrectClass1 <- (sign(class$ITE*class$Score1) + 1)/2
mean(class$CorrectClass1)

class$Score0 <- eta0[1] + eta0[2] * class$Height + eta0[3] * class$Age
class$CorrectClass0 <- (sign(class$ITE*class$Score0) + 1)/2
mean(class$CorrectClass0)

class$Score_w <- eta_w[1] + eta_w[2] * class$Height + eta_w[3] * class$Age
class$CorrectClass_w <- (sign(class$ITE*class$Score_w) + 1)/2
mean(class$CorrectClass_w)
```

# Estimate values for propensity score model component of the value function

```{r propensityscore}
prop_model <- glm(formula = Assignment ~ Age + Height, data = rct, family = binomial)
summary(prop_model)
prop_scores <- prop_model$fitted.values # checking propensity score
rct <- rct %>% mutate(PS = prop_scores)
pred_prop <- predict(prop_model, newdata = rct, type="response")
```

# Estimate values for outcome regression model component of the value function

```{r outcomeregression}
OR_model1 <-
  lm(formula = Y ~ Age + Height,
     data = rct %>% filter(Assignment == 1))

OR_model0 <-
  lm(formula = Y ~ Age + Height,
     data = rct %>% filter(Assignment == 0))

pred_OR1 <- predict(OR_model1, newdata = rct)
pred_OR0 <- predict(OR_model0, newdata = rct)
rct <- cbind(rct, pred_OR1, pred_OR0)
pred_OR <- mean(rct$pred_OR1) - mean(rct$pred_OR0)
```

# Define the value function 

```{r valuefunction}
value_weighted_AIPW <- function(eta) {
  Xd <- cbind(intercept = 1, x_rct)
  reg <- (Xd%*%eta>0)*1
  Qd <- pred_OR1 * reg + pred_OR0 * (1-reg)
  Cd <- reg == Assignment
  pid <- pred_prop * reg + p0 * (1-reg)
  value <- Cd * Y / pid - (Cd - pid) / pid * Qd
  return(sum(weights*value))
}
```

# Define global variables for value function 

```{r def-variables}
X <- x_rct
weights <- wts
Assignment <- rct$Assignment
Y <- rct$Y
p0 <- 1-pred_prop
```

# Optimization with GA

```{r GA}
n_iter <- 100
n_var <- 3 # Intercept, Height, Age
itr <- matrix(0, nrow = n_iter, ncol = n_var)
value <- rep(0, n_iter)

start_time <- Sys.time()
for (i in 1:n_iter){
  set.seed(i)
  print(paste0("Iteration: ", i, "; Seed: ", i))
  dom <- matrix(c(rep(-1,n_var),rep(1,n_var)),n_var,2)
  result_opt <- genoud(fn=value_weighted_AIPW,nvars=n_var,max=TRUE,pop.size=3000,starting.values=rep(0,n_var),Domains=dom,optim.method="Nelder-Mead")
  itr[i,] <- result_opt$par 
  value[i] <- result_opt$value
}
end_time <- Sys.time()
end_time - start_time
# seed 2, 27 yield high value 146.9721
```

# Inspect values and select the GA-optimized ITR with the highest value

```{r inspect}
iter_opt <- which(value == max(value)); iter_opt
value_opt <- value[iter_opt[1]]; value_opt
```

# Correct Classfication Rate Comparison

```{r CCR}
eta_opt <- itr[iter_opt[1],]
eta_opt <- - eta_opt / eta_opt[3]
class <- cbind(rwd, ITE = 2*sign(rwd$Height > 55 & rwd$Age < 41) -1)

class$Score0 <- eta0[1] + eta0[2] * class$Height + eta0[3] * class$Age
class$CorrectClass0 <- (sign(class$ITE*class$Score0) + 1)/2
mean(class$CorrectClass0)

class$Score_w <- eta_w[1] + eta_w[2] * class$Height + eta_w[3] * class$Age
class$CorrectClass_w <- (sign(class$ITE*class$Score_w) + 1)/2
mean(class$CorrectClass_w)

class$Score_opt <- eta_opt[1] + eta_opt[2] * class$Height + eta_opt[3] * class$Age
class$CorrectClass_opt <- (sign(class$ITE*class$Score_opt) + 1)/2
mean(class$CorrectClass_opt)

class$Score1 <- eta1[1] + eta1[2] * class$Height + eta1[3] * class$Age
class$CorrectClass1 <- (sign(class$ITE*class$Score1) + 1)/2
mean(class$CorrectClass1)
```

# Compare value function values with true value of the target population

```{r truevalue}
temp <- class$Score0 > 0
YD0 <- temp*class$Y1 + (1-temp)* class$Y0
mean(YD0)

temp <- class$Score_w > 0
YD_w <- temp*class$Y1 + (1-temp)* class$Y0
mean(YD_w)

temp <- class$Score_opt >0
YD_opt <- temp*class$Y1 + (1-temp)* class$Y0
mean(YD_opt)

temp <- class$Score1 >0
YD1 <- temp*class$Y1 + (1-temp)* class$Y0
mean(YD1)

YDtrue <- class$ITE*class$Y1 + (1-class$ITE)* class$Y0
mean(YDtrue)
```

## Plot to demonstrate effect of GA optimization

```{r plot2}
lineseg = data.frame(x1 = c(55, 55), x2 = c(55, 84), y1 = c(0, 41), y2 = c(41, 41))

p2 <- ggplot(data = df_samp, aes(x = Height, y = Age)) + geom_point(aes(color = Population, pch = ITE), size = 1) +
  geom_abline(slope = eta1[2], intercept = eta1[1], color = "firebrick3", size = 1) +
  geom_abline(slope = eta0[2], intercept = eta0[1], color = "blue", size = 1) +
  geom_abline(slope = eta_opt[2], intercept = eta_opt[1], color = "green", size = 1) +
  geom_segment(aes(x = x1, y = y1, xend = x2, yend = y2), data = lineseg, color = "black", size = 1) +
  scale_shape_manual(values = c(4,15)) +
  scale_x_continuous(breaks = seq(12, 84, by = 12)) +
  scale_y_continuous(breaks = seq(0, 100, by = 20)) +
  ggtitle("Simulation: Unweighted vs Weighted GA-Optimal vs True-Optimal ITR") +
  theme(
    legend.text = element_text(size = 14),
    legend.title = element_text(size = 14, face="bold"),
    axis.title.x = element_text(size = 14),
    axis.title.y = element_text(size = 14),
    plot.title = element_text(size = 14)) 
```


